Improved Simulation Accuracy of the Split-Step Fourier Method

We investigate a modified split-step Fourier method (SSFM) by including low-pass filters in the linear steps. This method can simultaneously achieve a higher simulation accuracy and a slightly reduced complexity.

==> mine_small2.m <==
clear,close all
%% Parameters
%P.Ns = 1;                                          % Number of symbols 
P.M = 16;
P.n = log2(P.M);                                    % Number of bits per symbol, n = 4
P.gamma = 1.27;                                     % Nonlinear coefficient 1/(W.km)
P.L = 600;                                          % [m] span length [km]
P.D=17;                                             % Dispersion parameter [ps/nm/km]
P.c=2.99792458e5;                                   % Light speed in [nm/ps] (in order to calclate beta2 using D)
P.lambda=1550;                                      % Wavelength in [nm] (in order to calclate beta2 using D)
P.beta2_ps = P.D/(-2*pi*P.c/P.lambda^2);            % GVD parameter [ps^2/km]
P.beta2=P.beta2_ps/1e24;                            % GVD parameter [s^2/km]
P.fsymb = 10e9;                                      % Symbol rate 100[GBaud/s]

P.fsfd =4;                                          % Number of samples per symbol

P.Nseg =400;                                         % Number of segments in each span
P.dz = P.L/P.Nseg;                                            
P.Nspan = 1;                                        % Number of spans
P.rolloff = 0.1;                                      % Roll-off factor
P.pulse_span = 32;                                    % Number of Tsymb periods on either side of the peak of the pulse (width of truncation)
P.Tsamp = 1/(P.fsymb*P.fsfd)                          % Sampling time [s]
P.Ts = 1/P.fsymb;                                     % Symbol time
P.fsamp = P.fsfd*P.fsymb;                             % Sampling frequency
P.dt = 1/P.fsamp;                                     %time resolution
%P.T = P.Ns*P.Ts;                                      % Total transmission time [s] @@@@@@wrong@@@@@@@
% Fiber parameters 
P.alpha_dB = 0.2;                                   % Fiber attenuation parameter in dB/km
P.alpha=P.alpha_dB/(10*log10(exp(1)));              % Fiber attenuaation parameter in linear scale
P.P_dBm = 10;                                         % Input power for each symbol in dBm
P.P_in=10^(P.P_dBm/10)*1e-3;                           % Input power for each symbol in [W]  

%  Generate symbols and Pulse shaping
symbols = [1+3i 1-3i 3+i -1-3i 1+3i -1-i -1-3i -1+3i 3+3i 1+3i];
%figure, plot(real(symbols),imag(symbols),'*'),xlim([-4 4]),ylim([-4 4])

% Upsample symbols with fsfd, to enable pulse shaping using conv.
symbols_up = upsample(symbols, P.fsfd);       
%figure(),stem(P.Tsamp*(0:(length(symbols_up)-1)),real(symbols_up))

% Create a Root Raised Cosine pulse
RCpulse=rcosdesign(P.rolloff,2*P.pulse_span,P.fsfd,'normal');
%figure(),plot(1:length(RCpulse),RCpulse);

% Pulse_train: Convolute the symbols with the RC
pulse_train = conv(symbols_up,RCpulse);
fft_pulse_train=fft(pulse_train);
%Normalization
N = length(pulse_train);
input_power=mean(abs(pulse_train(N/2-5*P.fsfd+1:N/2+5*P.fsfd)).^2);
pulse_train=pulse_train/sqrt(input_power)*sqrt(P.P_in)*sqrt(0.92);
%total_power=mean(abs(pulse_train).^2)
window_power=mean(abs(pulse_train(N/2-5*P.fsfd+1:N/2+5*P.fsfd)).^2)
%

df = 1/(P.Tsamp*N);
%df = P.fsamp/N;
fvec = df*(-floor(N/2):1:ceil(N/2)-1); % For both even and odd N
f=df*(N/2-abs(N/2-[0:N-1])); 
%f=df*(N/2-abs(N/2-[1:N])); 


%---------------------------------SSFM-channel---------------------------------------------------------
%----------------------------------------------------------------------------------------------------
%for Ncounter=15:0.1:24.9
u=pulse_train;
Hf = exp(2i*pi^2*f.^2*P.beta2*P.dz);    % dispersion filter
%Hf = exp(2i*P.dz*P.beta2*(pi/(N*P.dt))^2*(N/2-abs(N/2-[0:N-1])).^2);
for jcounter=1:100
    BW=10+0.1*jcounter;
    NN=BW*1e9/df;%number of samples between 0-50GHz
    onesmatrix = ones(1,ceil(NN));    % change recrangular filter bandwidth
    Brickwall = [onesmatrix zeros(1,N-2*length(onesmatrix)) onesmatrix]; % rectangular filter
    %figure;plot(fvec/1e9,fftshit(Brickwall))
    Hf2= Hf.*Brickwall;
    u=pulse_train;
    %distributed amplification

        for k =1:P.Nseg
            u = u.*exp(1i*P.gamma*P.dz*u.*conj(u));      % add nonlinear effect 
            u=ifft(fft(u).*Hf2);                          % add dispersion   
        end                  

    fft2=fft(u);
    fft_bench_truncated=[fft_bench(1:length(fft2)/2) fft_bench(end-length(fft2)/2+1:end)];
    NSD(jcounter)=sum(abs(fft2-fft_bench_truncated).^2)/sum(abs(fft_bench_truncated).^2)*100;
    jcounter
end






% % plot
% %figure 1
% figure; 
% %subplot(2,1,1); 
% plot(P.Tsamp*(N/2-5*P.fsfd+1:N/2+5*P.fsfd)*1e9, real(pulse_train(N/2-5*P.fsfd+1:N/2+5*P.fsfd)), 'b');
% %title('transmitted signal')
% xlabel('ns'),
% %subplot(2,1,2); 
% hold on, plot(P.Tsamp*(N/2-5*P.fsfd+1:N/2+5*P.fsfd)*1e9, imag(pulse_train(N/2-5*P.fsfd+1:N/2+5*P.fsfd)), 'r');
% %title('imag')
% title('transmitted signal') ,
% xlabel('t(ns)')
%hold on, line(P.Tsamp*1e9*[N/2-5*P.fsfd+1 N/2-5*P.fsfd+1],[-0.2 0.2]), line(P.Tsamp*1e9*[N/2+5*P.fsfd N/2+5*P.fsfd],[-0.2 0.2])
% %figure 2
% figure; plot(fvec/1e9,fftshift(abs(fft(pulse_train)))); title('transmitted signal in frequency domain')
% xlabel('Frequency in GHz'),%xlim([-100 100])

%figure 3
% check signal in time domain and frequency domain before Dispersion compensation 
figure(1);
%subplot(2,1,1);
hold on, 
plot(P.Tsamp*(N/2-5*P.fsfd+1:N/2+5*P.fsfd)*1e9, real(u(N/2-5*P.fsfd+1:N/2+5*P.fsfd)));
%plot(P.Tsamp*(0:(length(u)-1))*1e9,real(u),'k')
title('Output signal'),xlabel('t(ns)')
%subplot(2,1,2);hold on,
%hold on,plot(P.Tsamp*(N/2-5*P.fsfd+1:N/2+5*P.fsfd)*1e9, imag(u(N/2-5*P.fsfd+1:N/2+5*P.fsfd)));
%plot(P.Tsamp*(0:(length(u)-1))*1e9,imag(u),'k')

%hold on, line(P.Tsamp*1e9*[N/2-5*P.fsfd+1 N/2-5*P.fsfd+1],[-0.3 0.3]), line(P.Tsamp*1e9*[N/2+5*P.fsfd N/2+5*P.fsfd],[-0.3 0.3])
%title('imag'), xlabel('ns')

% %figure 4
%figure; plot(fvec/1e9,fftshift(abs(FFT_after))); title('Spectrum after SSFM, before DCF')
%xlabel('Frequency in GHz'),% xlim([-100,100])


% fft_22=FFT_after;
% fft_22_filter=FFT_after;
% fft_28_bench=FFT_after*22/28;
% fft_28_truncated=[fft_28_bench(1:length(fft_22_without)/2) fft_28_bench(end-length(fft_22_without)/2+1:end)];
% NSD_22_with=sum(abs(fft_22_with-fft_28_truncated).^2)/sum(abs(fft_28_truncated).^2)*100
% NSD_22_without=sum(abs(fft_22_without-fft_28_truncated).^2)/sum(abs(fft_28_truncated).^2)*100
%NSD_28_30=sum(abs(fft_28-fft_30_truncated).^2)/sum(abs(fft_30_truncated).^2)*100
%BWcounter
%fft_filter=FFT_after;NSD_filter=sum(abs(fft_filter-fft_50_truncated).^2)/sum(abs(fft_50_truncated).^2)*100
%end
